Nearly-periodic maps and geometric integration of noncanonical Hamiltonian systems

M. Kruskal showed that each continuous-time nearly-periodic dynamical system admits a formal $U(1)$ symmetry, generated by the so-called roto-rate. When the nearly-periodic system is also Hamiltonian, Noether's theorem implies the existence of a corresponding adiabatic invariant. We develop a discrete-time analoue of Kruskal's theory. Nearly-periodic maps are defined as parameter-dependent diffeomorphisms that limit to rotations along a $U(1)$-action. When the limiting rotation is non-resonant, these maps admit formal $U(1)$ symmetries to all orders in perturbation theory. For Hamiltonian nearly-periodic maps on exact presymplectic manifolds, we prove that the formal $U(1)$ symmetry gives rise to a discrete-time adiabatic invariant using a discrete-time extension of Noether's theorem. When the unperturbed $U(1)$-orbits are contractible, we also find a discrete-time adiabatic invariant for mappings that are merely presymplectic, rather than Hamiltonian. As an application of the theory, we use it to develop a novel technique for geometric integration of non-canonical Hamiltonian systems on exact symplectic manifolds.

==> figs/ex2_new/integrator.py <==
import numpy as np

class Integrator():

    # Initializer
    # Sets up the parameters and initial conditions
    def __init__(self):
        self.h=[]
        self.d=[]
        self.p=[]
        self.q=[]
        self.Qx=[]
        self.Qy=[]
        self.Px=[]
        self.Py=[]

    # Evaluates the global N-body potential and its derivatives
    #
    # Qx is a list of positions x-coordinates
    # Qy is a list of positions y-coordinates
    #
    # W is the potential value
    # dWx is the list of derivatives of the potential in x-coordinate
    # dWy is the list of derivatives of the potential in y-coordinate
    def W_gradW(self,Qx,Qy):
        W=0.0
        dWx=np.zeros(Qx.shape)
        dWy=np.zeros(Qx.shape)
        n=len(Qx)
        for i in range(n-1):
            for j in range(i+1,n):
                W-=1.0/np.sqrt((Qx[i]-Qx[j])**2+(Qy[i]-Qy[j])**2)
        for i in range(n):
            for j in range(n):
                if i!=j:
                    normCubed=((Qx[i]-Qx[j])**2+(Qy[i]-Qy[j])**2)**(1.5)
                    dWx[i]+=(Qx[i]-Qx[j])/normCubed
                    dWy[i]+=(Qy[i]-Qy[j])/normCubed
        return W,dWx,dWy
        
    # Evaluates the derivatives of the infinite-mass potential
    # 
    # Qx is a list of positions x-coordinates
    # Qy is a list of positions y-coordinates
    # 
    # dVx is the list of derivatives of the potential in x-coordinate
    # dVy is the list of derivatives of the potential in y-coordinate
    def gradV(self,Qx,Qy):
        dVx=np.zeros(Qx.shape)
        dVy=np.zeros(Qy.shape)
        n=len(Qx)
        for k in range(n):
            normCubed=((Qx[k])**2+(Qy[k])**2)**(1.5)
            dVx[k]=Qx[k]/normCubed
            dVy[k]=Qy[k]/normCubed
        return dVx,dVy

    def symplectic_euler_push(self,p,q,Qx,Qy,Px,Py,h,eps):
        Px_new=np.zeros(Px.shape)
        Py_new=np.zeros(Px.shape)
        Qx_new=np.zeros(Px.shape)
        Qy_new=np.zeros(Px.shape)
        p_new=0.
        q_new=0.
        W,dWx,dWy=self.W_gradW(Qx,Qy)
        dVx,dVy=self.gradV(Qx,Qy)
        p_new=p-h*(q+eps*2*q*W)
        Px_new=Px-h*(eps*dVx+eps*q**2*dWx)
        Py_new=Py-h*(eps*dVy+eps*q**2*dWy)
        q_new=q+h*p_new
        Qx_new=Qx+h*eps*Px_new
        Qy_new=Qy+h*eps*Py_new
        return p_new, q_new, Qx_new, Qy_new, Px_new, Py_new
    
    # fixed point iteration for solving the map
    def fast_slow_push(self,p,q,Qx,Qy,Px,Py,hbar,theta):
        # New values, to be iterated
        p_new=0.0
        q_new=0.0
        Px_new=np.zeros(Px.shape)
        Py_new=np.zeros(Px.shape)
        Qx_new=np.zeros(Qx.shape)
        Qy_new=np.zeros(Qy.shape)
        # Temporary variables, helpers for iteration
        Px_tmp=np.zeros(Px.shape)
        Py_tmp=np.zeros(Px.shape)
        Qx_tmp=np.zeros(Qx.shape)
        Qy_tmp=np.zeros(Qy.shape)
        # for the modified version
        p_tmp=0.
        q_tmp=0.
        #
        # Starting guess
        Px_new=Px
        Py_new=Py
        Qx_new=Qx
        Qy_new=Qy
        # for the modified version
        p_new=p
        q_new=q
        #
        # Try to solve the map iteratively
        niter=0
        maxiter=20
        tolerance=1.e-15
        error=1.0
        while niter<maxiter and error>tolerance:
            niter+=1
            Px_tmp=Px_new
            Py_tmp=Py_new
            Qx_tmp=Qx_new
            Qy_tmp=Qy_new
            # for the modified version
            p_tmp=p_new
            q_tmp=q_new
            #
            W,dWx,dWy=self.W_gradW((Qx+Qx_tmp)/2.0,(Qy+Qy_tmp)/2.0)
            dVx,dVy=self.gradV((Qx+Qx_tmp)/2.0,(Qy+Qy_tmp)/2.0)

            # with respect to q^2
            Qx_new=Qx+hbar*(Px+Px_tmp)/2
            Qy_new=Qy+hbar*(Py+Py_tmp)/2
            Px_new=Px-hbar*dVx-hbar*q**2*dWx
            Py_new=Py-hbar*dVy-hbar*q**2*dWy
            p_new=np.cos(theta)*p-np.sin(theta)*q-np.cos(theta)*hbar*2*q*W
            q_new=np.cos(theta)*q+np.sin(theta)*p-np.sin(theta)*hbar*2*q*W

            # with respect to p^2
            # Qx_new=Qx+hbar*(Px+Px_tmp)/2
            # Qy_new=Qy+hbar*(Py+Py_tmp)/2
            # Px_new=Px-hbar*dVx-hbar*((q_tmp-np.cos(theta)*q)/np.sin(theta))**2*dWx
            # Py_new=Py-hbar*dVy-hbar*((q_tmp-np.cos(theta)*q)/np.sin(theta))**2*dWy
            # p_new=np.cos(theta)*p-np.sin(theta)*q-np.sin(theta)*hbar*2*((q_tmp-np.cos(theta)*q)/np.sin(theta))*W
            # q_new=np.cos(theta)*q+np.sin(theta)*p+np.cos(theta)*hbar*2*((q_tmp-np.cos(theta)*q)/np.sin(theta))*W


            error=np.sqrt((Qx_new-Qx_tmp)**2+(Qy_new-Qy_tmp)**2).sum()+\
                   np.sqrt((Px_new-Px_tmp)**2+(Py_new-Py_tmp)**2).sum()
        return p_new, q_new, Qx_new, Qy_new, Px_new, Py_new
    
    # fixed point iteration for solving the map
    def implicit_midpoint(self,p,q,Qx,Qy,Px,Py,h,eps):
        # New values, to be iterated
        p_new=0.0
        q_new=0.0
        Px_new=np.zeros(Px.shape)
        Py_new=np.zeros(Px.shape)
        Qx_new=np.zeros(Qx.shape)
        Qy_new=np.zeros(Qy.shape)
        # Temporary variables, helpers for iteration
        Px_tmp=np.zeros(Px.shape)
        Py_tmp=np.zeros(Px.shape)
        Qx_tmp=np.zeros(Qx.shape)
        Qy_tmp=np.zeros(Qy.shape)
        p_tmp=0.
        q_tmp=0.
        #
        # Starting guess
        Px_new=Px
        Py_new=Py
        Qx_new=Qx
        Qy_new=Qy
        
        p_new=((1.-h**2/4)*p-h*q)/(1.+h**2/4)
        q_new=(h*p+(1.0-h**2/4)*q)/(1.+h**2/4)
        #
        # Try to solve the map iteratively
        niter=0
        maxiter=60
        tolerance=1.e-14
        error=1.0
        while niter<maxiter and error>tolerance:
            niter+=1
            if niter==maxiter:
                print('Max iterations',error)
            Px_tmp=Px_new
            Py_tmp=Py_new
            Qx_tmp=Qx_new
            Qy_tmp=Qy_new
            p_tmp=p_new
            q_tmp=q_new
            #
            W,dWx,dWy=self.W_gradW((Qx+Qx_tmp)/2.0,(Qy+Qy_tmp)/2.0)
            dVx,dVy=self.gradV((Qx+Qx_tmp)/2.0,(Qy+Qy_tmp)/2.0)

            # with respect to q^2
            p_new=p-h*(q_tmp+q)/2-h*eps*2*(q_tmp+q)/2*W
            q_new=q+h*(p_tmp+p)/2
            #print('new')
            #p_new=-p+2*(q_tmp-q)/h
            #q_new=-q-2*(p_tmp-p)/h-2*eps*(q_tmp+q)*W

            Qx_new=Qx+h*eps*(Px+Px_tmp)/2
            Qy_new=Qy+h*eps*(Py+Py_tmp)/2
            Px_new=Px-h*eps*dVx-h*eps*((q_tmp+q)/2)**2*dWx
            Py_new=Py-h*eps*dVy-h*eps*((q_tmp+q)/2)**2*dWy

            # with respect to p^2
            # p_new=p-h*(q_tmp+q)/2
            # q_new=q+h*(p_tmp+p)/2+h*eps*2*(p_tmp+p)/2*W
            # Qx_new=Qx+h*eps*(Px+Px_tmp)/2
            # Qy_new=Qy+h*eps*(Py+Py_tmp)/2
            # Px_new=Px-h*eps*dVx-h*eps*((p_tmp+p)/2)**2*dWx
            # Py_new=Py-h*eps*dVy-h*eps*((p_tmp+p)/2)**2*dWy

            error=np.sqrt((Qx_new-Qx_tmp)**2+(Qy_new-Qy_tmp)**2).sum()+\
                   np.sqrt((Px_new-Px_tmp)**2+(Py_new-Py_tmp)**2).sum()
        return p_new, q_new, Qx_new, Qy_new, Px_new, Py_new
        
        


==> figs/ex2_new/simulate2.py <==
import sys
import numpy as np
import matplotlib.pyplot as plt
from integrator import Integrator

# problem parameters
#h_symplectic_euler=1.0

delta=0.01
hbar_fast_slow=0.1
eps=delta*hbar_fast_slow  
h_fast_slow=1/delta # real time step size
#theta0=2.0
theta0=np.pi
#maxtime=100.0 # real integration time

# for the midpoint rule
#h_midpoint=0.1
maxtime=10000.0
#h_fast_slow=h_midpoint


#maxtime=1000.0

# helpers for placing the two particles
#r=2.0
#R=2.0
#alphas=2*np.pi*np.linspace(0,1.0,3)[:2]

# initial conditions
p0=0.0
q0=1.0
Qx0=np.array([1.0,-1.0])
Qy0=np.array([0.0, 0.0])
Px0=np.array([0.0, 0.0])
Py0=np.array([1.0,-1.0])

#Qx0=r*np.cos(alphas)
#Qy0=r*np.sin(alphas)
#Px0=-R*np.sin(alphas)
#Py0=R*np.cos(alphas)

# grap the integrator
solver=Integrator()

# # symplectic Euler solution for comparison
# nh=int(maxtime/h_symplectic_euler)
# fid=open('data_symplectic_euler.txt',"w+")
# p=p0
# q=q0
# Qx=Qx0
# Qy=Qy0
# Px=Px0
# Py=Py0
# t=0.0
# for i in range(nh):
#     p,q,Qx,Qy,Px,Py=solver.symplectic_euler_push(p,q,Qx,Qy,Px,Py,h_symplectic_euler,eps)
#     t+=h_symplectic_euler
#     data_str=str(q)+' ' \
#               +str(p)+' ' \
#               +str(Qx[0])+' ' \
#               +str(Qy[0])+' ' \
#               +str(Qx[1])+' ' \
#               +str(Qy[1])+' ' \
#               +str(Px[0])+' ' \
#               +str(Py[0])+' ' \
#               +str(Px[1])+' ' \
#               +str(Py[1])+' ' \
#               +str(t)+'\n'
#     fid.write(data_str)
# fid.close()


# Slow fast solution
nh=int(maxtime/h_fast_slow)
print(nh)
d=eps/h_fast_slow
fid=open('data_slow_fast.txt',"w+")
p=p0
q=q0
Qx=Qx0
Qy=Qy0
Px=Px0
Py=Py0
t=0.0
for i in range(nh):
    print(i)
    p,q,Qx,Qy,Px,Py=solver.fast_slow_push(p,q,Qx,Qy,Px,Py,hbar_fast_slow,theta0)
    #p,q,Qx,Qy,Px,Py=solver.implicit_midpoint(p,q,Qx,Qy,Px,Py,h_midpoint,eps)
    t+=h_fast_slow
    data_str=str(q)+' ' \
              +str(p)+' ' \
              +str(Qx[0])+' ' \
              +str(Qy[0])+' ' \
              +str(Qx[1])+' ' \
              +str(Qy[1])+' ' \
              +str(Px[0])+' ' \
              +str(Py[0])+' ' \
              +str(Px[1])+' ' \
              +str(Py[1])+' ' \
              +str(t)+'\n'
    fid.write(data_str)
fid.close()

# visualize the orbits

plt.ion()

# data=np.loadtxt('data_symplectic_euler.txt')
# fig,(axpq,axQ,axP)=plt.subplots(3,1,figsize=(3,8))
# axpq.plot(data[:,0],data[:,1],color='blue') # q,p
# axpq.set_xlabel('q')
# axpq.set_ylabel('p')
# axQ.plot(data[:,2],data[:,3],color='black') # Q particle 1
# axQ.plot(data[:,4],data[:,5],color='red') # Q particle 2
# axQ.set_xlabel('Qx')
# axQ.set_ylabel('Qy')
# axP.plot(data[:,6],data[:,7],color='black') # P particle 1
# axP.plot(data[:,8],data[:,9],color='red') # P particle 2
# axP.set_xlabel('Px')
# axP.set_ylabel('Py')
# #fig.suptitle('Symplectic Euler')
# plt.tight_layout()

data2=np.loadtxt('data_slow_fast.txt')
plt.ion()
fig,ax=plt.subplots(figsize=(3,3))
ax.scatter(data2[:,0],data2[:,1],s=0.5,color='tab:green')#,color='blue',s=0.5) # q,p
ax.grid(True,'both')
plt.tight_layout()
fig,ax=plt.subplots(figsize=(3,3))
ax.plot(data2[:,2],data2[:,3],color='tab:blue') # Q particle 1
ax.plot(data2[:,4],data2[:,5],color='tab:red') # Q particle 2
ax.grid(True,'both')
plt.tight_layout()
fig,ax=plt.subplots(figsize=(3,3))
ax.plot(data2[:,6],data2[:,7],color='tab:blue') # P particle 1
ax.plot(data2[:,8],data2[:,9],color='tab:red') # P particle 2
ax.grid(True,'both')



# fig,(axpq,axQ,axP)=plt.subplots(3,1,figsize=(3,8))
# axpq.scatter(data2[:,0],data2[:,1],color='blue',s=0.5) # q,p
# axpq.set_xlabel('q')
# axpq.set_ylabel('p')
# axQ.plot(data2[:,2],data2[:,3],color='black') # Q particle 1
# axQ.plot(data2[:,4],data2[:,5],color='red') # Q particle 2
# axQ.set_xlabel('Qx')
# axQ.set_ylabel('Qy')
# axP.plot(data2[:,6],data2[:,7],color='black') # P particle 1
# axP.plot(data2[:,8],data2[:,9],color='red') # P particle 2
# axP.set_xlabel('Px')
# axP.set_ylabel('Py')
#fig.suptitle('Fast-slow integrator')
plt.tight_layout()
plt.show()
#plt.ioff()
#raw_input("<Legends never die... press any key to close.>")
#sys.exit()

